Recent results from the cosmic ray program of the NA61/SHINE experiment

NA61/SHINE is a fixed target experiment designed to study hadron-proton, hadron-nucleus and nucleus-nucleus interactions at the CERN Super-Proton-Synchrotron. In this paper we summarize the results from pion-carbon collisions recorded at beam momenta of 158 and 350 GeV/c. Hadron production measurements in this type of interactions is of fundamental importance for the understanding of the muon production in extensive air showers. In particular, production of (anti)baryons and $\rho^0$ are mechanisms responsible for increasing the number of muons which reaches the ground. The underestimation of the (anti)baryons or $\rho^0$ production rates in current hadronic interaction models could be one of the sources of the excess of muons observed by cosmic ray experiments. The results on the production spectra of $\pi^{\pm}$, K$^{\pm}$, p, $\bar{\text{p}}$, $\Lambda$, $\bar{\Lambda}$, K$^{0}_\text{S}$, $\rho^0$, $\omega$ and K$^{0*}$ are presented, as well as their comparison to predictions of hadronic interaction models currently used in air shower simulations.

==> comp.sh <==
pdflatex ${1}.tex
pdflatex ${1}.tex
bibtex ${1}.aux
bibtex ${1}.aux
pdflatex ${1}.tex
pdflatex ${1}.tex

